Enabling Synthetic Data adoption in regulated domains

The switch from a Model-Centric to a Data-Centric mindset is putting emphasis on data and its quality rather than algorithms, bringing forward new challenges. In particular, the sensitive nature of the information in highly regulated scenarios needs to be accounted for. Specific approaches to address the privacy issue have been developed, as Privacy Enhancing Technologies. However, they frequently cause loss of information, putting forward a crucial trade-off among data quality and privacy. A clever way to bypass such a conundrum relies on Synthetic Data: data obtained from a generative process, learning the real data properties. Both Academia and Industry realized the importance of evaluating synthetic data quality: without all-round reliable metrics, the innovative data generation task has no proper objective function to maximize. Despite that, the topic remains under-explored. For this reason, we systematically catalog the important traits of synthetic data quality and privacy, and devise a specific methodology to test them. The result is DAISYnt (aDoption of Artificial Intelligence SYnthesis): a comprehensive suite of advanced tests, which sets a de facto standard for synthetic data evaluation. As a practical use-case, a variety of generative algorithms have been trained on real-world Credit Bureau Data. The best model has been assessed, using DAISYnt on the different synthetic replicas. Further potential uses, among others, entail auditing and fine-tuning of generative models or ensuring high quality of a given synthetic dataset. From a prescriptive viewpoint, eventually, DAISYnt may pave the way to synthetic data adoption in highly regulated domains, ranging from Finance to Healthcare, through Insurance and Education.

==> images/Guassian_Laplace-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:29.728990Z",
     "start_time": "2022-03-24T18:00:29.712986Z"
    }
   },
   "outputs": [],
   "source": [
    "fontsize = 20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:30.937348Z",
     "start_time": "2022-03-24T18:00:30.199379Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def gaussian(x, mu, sig):\n",
    "    return 1/sig**2*np.exp(-np.power(x - mu, 2.) / (2 * np.power(sig, 2.)))\n",
    "\n",
    "x_values = np.linspace(-3, 3, 120)\n",
    "plt.plot(x_values, gaussian(x_values,-1, 0.5), label=r'$f^S_{(k)}$') \n",
    "plt.plot(x_values, gaussian(x_values,1, 0.5), label=r'$f_{(k)}^T$') \n",
    "plt.xlabel(\"$X_{(k)}$\",fontsize=fontsize)\n",
    "plt.ylabel(\"Prob. Density\", fontsize=fontsize)\n",
    "plt.legend(loc='best',prop={'size': fontsize})\n",
    "plt.title(\"Two Guassians with different means\",fontsize=fontsize)\n",
    "plt.xlim([-3, 3])\n",
    "plt.savefig(\"mean_var1.png\",dpi=300,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:32.881857Z",
     "start_time": "2022-03-24T18:00:32.112139Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def gaussian(x, mu, sig):\n",
    "    return 1/sig**2*np.exp(-np.power(x - mu, 2.) / (2 * np.power(sig, 2.)))\n",
    "\n",
    "x_values = np.linspace(-3, 3, 120)\n",
    "plt.plot(x_values, gaussian(x_values,0, 0.7), label=r'$f^S_{(k)}$') \n",
    "plt.plot(x_values, gaussian(x_values,0, 1), label=r'$f_{(k)}^T$') \n",
    "plt.xlabel(\"$X_{(k)}$\",fontsize=fontsize)\n",
    "plt.ylabel(\"Prob. Density\", fontsize=fontsize)\n",
    "plt.legend(loc='best',prop={'size': fontsize})\n",
    "plt.title(\"Two Guassians with different variance\", fontsize=fontsize)\n",
    "plt.xlim([-3, 3])\n",
    "plt.savefig(\"mean_var2.png\",dpi=300,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:33.570515Z",
     "start_time": "2022-03-24T18:00:33.562517Z"
    }
   },
   "outputs": [],
   "source": [
    "# scipy.stats.laplace.ppf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:35.136231Z",
     "start_time": "2022-03-24T18:00:34.677456Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "scale=0.7\n",
    "x_values = np.linspace(-3, 3, 120)\n",
    "plt.plot(x_values, gaussian(x_values,0, 1.5), label=r'$f^S_{(k)}$') \n",
    "plt.plot(x_values, laplace.pdf(x_values,loc=0,scale=scale), label=r'$f_{(k)}^T$') \n",
    "plt.xlabel(\"$X_{(k)}$\",fontsize=fontsize)\n",
    "plt.ylabel(\"Prob. Density\", fontsize=fontsize)\n",
    "plt.legend(loc='best',prop={'size': fontsize})\n",
    "plt.title(\"Guassian and Laplace density\", fontsize=fontsize)\n",
    "plt.xlim([-3, 3])\n",
    "plt.savefig(\"mean_var3.png\",dpi=300,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:Experis]",
   "language": "python",
   "name": "conda-env-Experis-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/Guassian_Laplace.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:29.728990Z",
     "start_time": "2022-03-24T18:00:29.712986Z"
    }
   },
   "outputs": [],
   "source": [
    "fontsize = 20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:30.937348Z",
     "start_time": "2022-03-24T18:00:30.199379Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZgAAAEoCAYAAABl8ecgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABdEUlEQVR4nO2dd3gc1dX/P0erZslykeVuy3LDvcvdphmwccCEGgiGEIpDQn6UtJeEhJY3hJA3jSQkoQUIBEKoxphiMMW9IvduS+5FVrFkden8/rgjW5ZX0q60q9ld3c/z7LO7M3fufGd3Zs7ce849V1QVi8VisVgCTZTbAiwWi8USmVgDY7FYLJagYA2MxWKxWIKCNTAWi8ViCQrWwFgsFoslKFgDY7FYLJagYA2MJWCIyAsioiKS5rYWNxCRTBHJ9HObh53f7PygiDq9nzRnPy/UWl7nfyYid4vIZhEpdsrcW2PdDSLylYgUOOv+GEz9lvAk5A2Mc/L687rFbc01EZHuIvJLEVkmItkiUi4i+c7F+VSwbywWdxGRW0LxvGwIEbke+BNQAvwReARY7qybCLwCJAF/c9Z96IrQANBcRr4lEu22AB94xMuye4G2mAsgr9a6jODK8R0RmYPRGA9sBd4GjgKJwADgZuC7IvJ/qvpj14QGjp8CjwMH3BbiEtPcFtAI6vrPLqt+V9WDtdZ9DRDgZlVdGmR9ljAm5A2Mqj5ce5nzNNgW+KOqZjazJJ8QkZuBfwC5wPWq+q6XMm2A7wCpzSwvKKjqIeCQ2zrcQlV3ua3BX+r5z7o562sbl1PrAG/rLJbTqGrYvYBMQIG0GssOAge8lM1yyv6i1vJLneWP1lreFfirs48y4BjwFjDGD31tgRyn/ot9KB9d6/sLtY+vxrrznXUP11o+BtNaWufsuwTYAfwOaO+lnljgbmAtxggWOcf8LnBRrbJTgfeA/UApcBjTXfKQL7qBW4A3gd1AMXACWALMruP3+NypJxr4mXMcpcA+4DdArJdtfNJYx/4GOPt7pdby3s5yBabWWvcbZ/mFtc7LTC/H4e2V5pR52Pl+PnANsNL5L3KA14Dufl4bScDvnd+hBNNy/gHQx9nPC/X9ZzX0eHvd0tDxOHX0AP7i/N+lwHFgLjDWi96ax/9NYAVQWOt3TMC0tDKAk876ZcAN9V0fwEjgfUwvRxHwBTCpjnvJWS8ffuua+0rHdBPmY66nN4GeTrk+zn95DHP+fwaMqKNOf441Fvg+MB9znyt1zptPgEvrqD/TeSUCvwX2OtvtBP4HEC/bzAI+xTyIlGLutV8A32voNwr5FowfLARuFJGBqroVQET6cbp1MA34ZY3y1d0Zn1YvEJHewGLME9pC4FWgJ3At8DURuVpV5/mg5RqgPbBUVRc0VFhVK3yosyHuAK7E/PGfYPxrYzA3l0tFZLyqFtQo/wJwA7AReAlz4ncDpgAznDoQkRmYi/QE5iZxAEgGBgHfw3sXZm3+BmwCvsScpB2AmcC/RGSAqv6iju3+jTEcHzj7nwn8BOgEfLu6UFM1quo2ETkAXFhr1bRanxfV+l4C1NdF9ALm5nYFxnBn1FiXV6vs9zAX8lzMfzge+AYwQkRGqmppfccAICJxmPN5LOZB4xWgHfAL4LyGtnf43Hm/BejFmb9dhvP968AIzuyiznM0jAY+xvz+H2EezlKcbRaLyJWqOt/Lfn8IXIx5SPgM85CGiLTDXIujMA9Dz2PO7enAv0VkiKr+3Et96ZhzZRnwLOY+cDXwqfN7bnPK/dHRdh7wIubm6y9jMTfnL4BngGHAVcBQEbkCc0/ZirnOejnrFohIH1UtrK6kEceajPkPlgILMAasK3A5MF9E7lDVZ73ojcH8N90w11aF8xs8junOP/WfO938/8A8sL0HZGOuv+GYa/Cpen8Zf56OQuWF9xbMrc6yu2os+46z7GOM5U2ose4rzFNNbI1lHznlH6i1v0nOn3AcaO2Dvueden7ZyON7ofbxeXtqqrW8F+DxUv42p/z/1FjWFqgCVtexTYcan990th/hpVyKL7qBvl62jcXcDMup9ZTO6Sf/NUByjeWJmCetSqBLYzTW85u/5NQxpMayVzEX7VfAohrL2zsaPvVyXmbWWnaLU+8tdez3YWf9CWBYrXX/dtZd5+Mx/Mwp/yYQVWN5b063qF/w8T/7nDqe4uvZJtr5f0qA82qt64Yx/IeAOC/HfxIYVc++flJreTymxVAFjPRyfZz1m3P6fvBUHf/B+b78znXs68Za655zludw9v3kF866e5p4rHFADy+62mIeHHOAVl7OUcW0elrVWN4J85CQB8TUWL4Gc+/s1JhrK+SjyPyguiVS+6nzCPAk5oY2BUBEOmCewBarapmzrAdwCabJ+ETNitU4Ml/FPDFc5YOWLs77Wc5uEWnnRK2c8fLpCOtBVbNUtdLLqucxN6/pNYtjnLSlmJO2dl3HvdRT7KVcto/azvJNOL/7XzE3pbqc4/+jqjk1tjmJeSqPwjyhBkwj3s+fCzFPlJ8A40Uk0Vl+gaPhUwLHk6q6odayZ5z3cT7W8W3M//kTVT31v6rqHsw1EGy+BvQF/qyqX9RcocaX8wTm2vD2fz+tql/VXOBcp7OB1apa+5oswenSwXSt1WaJqr5Qa9nzmAdFX39PX1msqq/UWvai856PaRnU5CXnfWT1gsYcq6qWqur+2mJUNR9zrO0xrStv3K2qxTW2OYppZbfFdBnXpALzIFh7Pw1eWxHTRaaqWSKyGzhfRKI43a/7CabpWoE5sT/G3CAEc/OoZpTzvkhVz/oxnbKznXIveVnvK+2Ah7wsf7gJdSIiMZgntOuBwZgTpeYDRPfqD6p6QkTewzSlM0TkTUz3zwpVLapV9SsYo7pCRP6D6b5Y4u3ErkdbKuYCmYbpqmhVq0j3szYyrPaybJ/z3j6QGjl9LkwDnhSRoZinuk+dff4IOBfTpXBhrW0Cga/H6hURSQL6Afu8GXRMi8TbeRdIJjrvvep4aOrvvA/CPEHXZKWX8mMBD6B11BdTo77anPV7qmq5iBzBh9/TT7z9d9UBEBleHvyqHzx71FjWqGMVkSHAjzHnZldMa6cm3q6tfFXd6WV5XdfW74DNIvIa5l66RFWPedn+LCLGwDh8ivFFjMZY3I6YbowCEVnF6Sens/wvOH2+1B0FVb28nQ86Djvv3WqvUBP1JtXfRWQ/dd9g/eE/GB/MbsyTyGFMCwVMWHdcrfLfwNz0v8npPtcSEXkD+JGqHnH0viUil2H6yG/FGDFEZA3wU23AxyQifTA3j/YYI/Yx5qmuEkgDvuVFG86+87wsrvZXeWqUa5JGp459IrIDOE9EPJx5jhzGnE/TMAZmGqZVuKqhev0gz8uys461HqrP3yN1rD9cx/JA0sF5v7aBcq29LPOmr7q+sdT9JF5XfXl1lK3At9/TH/Lr2I/XdapaISJw2mhAI45VRCZgHnKiMefpXMx5WYVpHV2B92srr466vV1bvxeRbIyP8G7MvURF5Avgx6rqzbieItIMzEKMgbkIEwEGp43IQuCnIpKMuUHkYxxp1VSfCF3wTtda5epjCaa7YhrwoE/Kz6S6e8Pb/9Ou9gIRSccYl+rokYoa66Iwzs4zcJrHDwMPi0hPzBPQLZhWWhrGuV5d9n3gfaeLaDxmjMR3gXkiMkpVN9dzLD/AXDzfrt1lISI3YAxMk2mixmoWYozTWMx/l1XdGhCRlcBFItINGAjMq6NL0i2qz8vOdayv67wOhoYrVHWun9tqPfX9QVV/0HhZYUFjjvXnmN6AC1T185orROSnGAPTZFT1JeAlJwhhEuZecyvwkRNUVWdrJpJ8MGBuEIq5OVwI7NbT42Q+xRzvzZim+ue1bhDV/b9TRMTbjf0C532tl3W1eQPzlDBJRBoz+C7Xee/pZZ0330M/532unh2RNo6zu6TOQFX3OX3I0zFO2ilOn3DtcidVdaFzATyG8WtdWl/dNbS96WWdr5FNPtNIjdVUP4xMxxjcT2utG45p+YHv/pfqcyzQT81noCZCcCfQXUT6eilyfjD377DceZ9abynfWYl52ApUfXXRLP9RAzTmWPsBObWNi0Mwrq08VZ2vqndgAhKSMddJnUSUgXEcVZuAyZx9g1iKiW75qfN9Ya1t92NC/dIwzcBTiMh4TFdSLmY0fkM68mvU8brTfXMWIpLAmc3kaqr7o++oVX4YcI+X8pnO+/m1ynfCONJr77ejU1dtEjFN8AqcFqCInFuHwa1+Uq7ts/FV23Tg9ga29YkAaKzmM8wDyvcwXU41z5+FmK7N+2t894XqgInmGEz7T8w1/Run5QqcCr+/uxn2/y6wC7hLRGZ6KyAiE53zvkGc6/kVIF1EfuF0Xdaur69zfE2hOf8jrzTyWDOBZBEZXqvcbZwZ1NNoROQCcfrzatHJea/32oq0LjIwN4WhNT4DJuJCRJbg3f9SzZ2Y7q3fisglGOdd9TiYKkw3T4GX7c5CVV90xiU8CbwnIlucuo9ibuLVUWutMeNDavIuZnDhDU502wrMyX+Fs+66WuVXOXVfJSJLMXH3nTFP7ts4e8R1d+ArEdkArMc499pgupW6YCKaqo/zScxT8RJODz4dg2khZmEGkNXHU5juwv86/p2DmP9nBvA6p1sETaGpGgETFSMi6zERhnCmEVmGuZg6YUKXa0d81UX1dvc6rcJqX8OfnQeRQPI7zHiGq4G1IvIRpkv1Osw5NivA+zsDx4l+FSbc/33nXMzAHH9PTNdjH0x3s69G//uYHodHgZtEZDHGz9QN4/AeixnPtacJ0j/DXN+/doI7cp3j+d8m1NkY/D3WP2IMyWIReR3TzZaOiZZ9AzMer6m8DRSKyHLMtSWYVtZYTAjzJ/Vu3VAccyi+8DIOpsa6y511VdSK3ca0XhQ4XE/d3TEDA7MwN6ps4B28jEL2UWsP4FcYI5GDcRbnYwbC/Z1a4wVqbNcT47jPwYTfrsJESp2P93EwyZibeSampbYL00WUwNkjzNthfEMLMREtpZgghs8xJ7DUKHsdJkR7B2ZU8QlMjP2vgI61NLzg7X/B9NsuxFy4BRgD+PV6juVz6h6DcQu1xjj4o9GH/+t3Tv2bvKyrHif1n3rOy0wvy2dgDE0h9Yzk97JdGl7GrjSgvw1mJP8BTo/k/yE+juT38T/wuk2N9Z0wobkbMYak0Plv3sD4+KJrlK3z+GuUqR6xvhRz7ZRihhN8iukpqDluy+s55cN/NBtjDIur/yMffus699XQf+es+7wpx+qUvwzTNVmA6Zb/mNP+VG9jgbwef13/Beah+21M8FB1homvMH7dpIZ+I3EqsVgsFosloESUD8ZisVgsoYM1MBaLxWIJCtbAWCwWiyUoWANjsVgslqBgDYzFYrFYgkIkjoMhJSVF09LS3JZhsVgsYcWaNWuyVbVjoOqLSAOTlpbG6tX15mCzWCwWSy1EJCuQ9dkuMovFYrEEBWtgLBaLxRIUrIGxWCwWS1CwBsZisVgsQSEkDIyIeETkKxGZ52VdnIj8R0R2isgKEUlzQaLFYrFY/CQkDAxmjpMtday7DchV1X7AH4DfNJsqi8VisTQa1w2MM9/J14Bn6yhyBfCi8/kNYFodE+BYLBaLJYQIhXEwf8SZW6CO9d0xE2KhqhUiko+Z4z27WdRZmoUN+/NZvvs4B/KKOVZQyvkDOnL16B5ERdlnibBg12ew9iVo1Q7a9oCuI6DfRW6rsriMqwbGmUr4qKquEZHzm1jXHGAOQGqqazOfWvxEVfnX8iweeW8zlVVKYqyHpPgY3t9wiFdW7OXRK4YwvEc7t2Va6iJvH3z8AGx+FxJSQKugOMesG3s7zHgcPN5mBbe0BNxuwUwGZjnzd8cDbUTkZVWdXaPMAczsjvudedfbcnoO7VOo6tPA0wDp6el2FrUwoLyyiofmbuLfK/Zy0aBOPH71cDokxqIKb391gF9/sJUr/rqEJ68fxeUjurkt11Kbwxvg+RlQVQkX/Bwm/T+IiYfSQvjyCVjyJ8jeDte+CAnJbqu1uEDIzGjptGB+pKqX1Vp+FzBMVe8UkeuBq1S19pz0Z5Cenq42VUzoc+9rX/FOxkG+e35ffnzJgLO6w06UlPPtf65iy6ETvHvXZPp3rqsX1dLsFOfB0+dDRQnc+iG0Tzu7TMar8N7dkHIO3LEQouOaWaTFX0RkjaqmB6o+15383hCRR0VklvP1OaCDiOwEfgDc754yS6D4cOMh3sk4yL0X9ed/Zgz06mtpEx/DX785moRYD3e+vIbC0goXlFrOoqoK3vku5O8zrRNvxgVg5A1w3UtwZCN8+dtmlWgJDULGwKjq59WtF1V9UFXnOp9LVPVaVe2nquNUdbe7Si1NJfdkGT9/ZyNDurXhrgv61Vu2S9t4/nzDaDKPF/GTN9YRKi3uFs2SP8K2+XDJryB1fP1lB1wKI74Ji34PBzOaQ50lhAgZA2NpOTzy3ibyisr57TUjiPE0fApO7NuBH10ygPkbDvPZtqPNoNBSJ7lZ8NljMORKGP8d37aZ8RgkdoR374KKsuDqs4QU1sBYmpXPth3lnYyDfP/Cfgzu1sbn7W6f2pvU5AR+9/F2qqpsK8Y1vnwCJMq0XnwdjtaqPVz+R9NVtuRPQZVnCS2sgbE0G6rKHz/ZQWpyAt87v/6usdrEeKK4Z1p/Nh08wUebDgdJoaVeju8yjvv0W6Ftd/+2HXApDLwMlv0ZSguCo88SclgDY2k2lu0+zrp9ecw5tw+x0f6fel8f1Z2+HRP5wyfbqbStmObn88dNJNiU+xq3/ZQfQEk+rHkhoLIsoYs1MJZm4+9f7CaldSzXjOnRqO09UcJ9F5/D9iOFzFt/MMDqLPVydAts+C+MmwNJnRtXR48xkDYVlj1lfTEtBGtgLM3CpoP5fLn9GN+e3Jv4GE+j65k5tCsDuyTxp092WF9Mc/LFExDbGibf07R6ptwLBQdhw+sBkWUJbayBsTQL//hiN63jopk9oVeT6omKEu48ry+7s0+ybPdZCR0swaDwKGyZC2O+1fQR+X2nQZdhxtlfVRUYfZaQxRoYS9DZl1PEvPUH+eb4VNq2anpeqhlDu9C2VQyvrtwbAHWWBln3KlRVwOibm16XCEy+16SQ2f5B0+uzhDTWwFiCzn/X7EeBWyalBaS++BgPV47qzsebjpBz0vblBxVVkyU5dSJ0HBCYOgd/HZK6mnotEY01MJagoqq8/dV+JvdNoVu7VgGr9/pxPSmrrOKttfsDVqfFC1lL4PjOwLReqvFEw/DrYMcCKDwWuHotIYc1MJagsjorl305xVw12s9xEw0wsEsbRvZsx2ur9tn0McFkzYsQ19a0OgLJ8OtBK2Hjm4Gt1xJSWANjCSpvrd1PQqyH6UO6BLzuG8b1ZOfRQtZk5Qa8bgtQnGvmeRl+LcQmBLbuzoPNpGTrXg1svZaQwhoYS9AoKa9k3vpDzBjahcS4wE89dNnwbiTGenht1b6A120B1v8XKkth9LeCU/+IG+BQhhljY4lIrIGxBI1PthyhoKSCq0c3bmBlQyTGRTNzWFc+2niY0orKoOyjRbPxTeg8FLoOD079Q6+BqGhY91pw6re4jjUwlqDx1toDdG0bz4Q+HYK2j0uHdaGgtIKlO+2YmIBy4hDsWwGDrwjePlp3hH4Xw/rXzayYlojDGhhLUMg5WcYX249xxcjueLxMJhYoJvdLISkumvkbDgVtHy2SrfMADa6BARjxDTOyP3NxcPdjcQVXDYyIxIvIShFZJyKbROQRL2VuEZFjIpLhvG53Q6vFPz7dcoTKKuWy4V2Dup+4aA/TBnViwZYjlFfakeEBY/O7kDIgcGNf6qL/dIhuBVvfD+5+LK7gdgumFLhQVUcAI4EZIjLBS7n/qOpI5/Vssyq0NIqPNx+hW9t4hvgx50tjuXRYV/KKylluU8cEhsJjZvxLsFsvYKLT+l5oDIwNN484XDUwaih0vsY4L3uWhTnFZZUs2nGMiwd3RnydlKoJnHdORxJiPXyw0c4TExC2zgOtgsGzmmd/A2fCif1weH3z7M/SbLjdgkFEPCKSARwFFqjqCi/FrhaR9SLyhoj0bF6FFn9ZtOMYJeVVXDw48GNfvBEf4+GCgZ34eNNhO09MINgyF5L7mAiy5uCcGWaWTNtNFnG4bmBUtVJVRwI9gHEiUvusfg9IU9XhwALgRW/1iMgcEVktIquPHbPpJ9xkweYjJMVHM75PEzPv+sGlQ7uQXVjGqsycZttnRFKUA7u/gEGzfJ8SuakkpkDPCbB1fvPsz9JsuG5gqlHVPOAzYEat5cdVtdT5+iwwpo7tn1bVdFVN79ixY1C1Wuqmskr5dOtRLhzYiRhP851eFwzoRFx0FB/abrKmsf0jk8KlubrHqhk4E45sgNzM5t2vJai4HUXWUUTaOZ9bARcDW2uVqRmGNAuww35DmDVZueScLOOSZuoeqyYxLpqJfTvwxXbbem0SOz6G1p2h66jm3e+AmeZ9m03hH0m43YLpCnwmIuuBVRgfzDwReVREqh+h7nZCmNcBdwO3uKTV4gMfbzpMrCeK8wY0fyvy/HM6sif7JJnZJ5t93xFBZQXsWgj9LoKoZr41dOgLHQdZP0yEEfgEUX6gquuBsx6VVPXBGp9/Cvy0OXVZGs+CLUeY2LcDrYOQe6whzh/QCd7bzOfbjnJLSu9m33/Yc2ANlOQZA+MGA2fC4j8YP1BTZ860hARut2AsEUTW8ZNkHS/iwoGdXNl/WkoiaR0S+Nx2kzWOnQtMNFffC9zZf//pJjx6zxfu7N8ScKyBsQSML50b+9T+Ka5pOH9AJ5btOk5Juc1t5Tc7FkCPcdCqvTv77z7GzD2z81N39m8JONbAWALGlzuy6dG+Fb1TEl3TcN6AjpRWVNlR/f5SeNSkzu/vUvcYmJku+5wLuz6zo/ojBGtgLAGhvLKKZbuOc+45HZtl9H5dTOzTgbjoKD7fZrvJ/KK61dDvYnd19J1mRvVnb3dXhyUg+GxgROQHImI9bxavfLU3j8LSCs51sXsMzKj+CX1suLLf7FwAiZ2gS5DmfvGVvhc6emw3WSTgTwvm/4D9IvKSiEwOliBLePLl9mN4ooSJfd01MADnDzDhylnHbbiyT1RVuheeXJv2vaBDP6PHEvb4czb9GNgHzAa+FJENIvJ9EWkbHGmWcGLRjmOM7NmOtq1i3JZiwpU5HXRgaYCDX0Fxrrv+l5r0vdDMD1Ne4rYSSxPx2cCo6u9UdQBwIfA60A/4E3BQRJ4XkfFB0mgJcXJOlrH+QD7n9g+NFD1pHRLo3q4VS+wsl76x+3Pz3vs8V2Wcou80qCiGvcvcVmJpIn63h1X1c1W9AZOc8ifAfszo+qXOhGB3ikjrwMq0hDJLdmajClPPcb97DEBEmNi3A8t2H6fKZldumD1fmszJiaHx/5E2BaJibDdZBNDoDlcnCWV1q2Y6cBAYBvwVOCQifxGRHgHSaQlhFu04Rpv4aEb0aOe2lFNM7teB/OJyNh864baU0Ka8BPatCJ3WC0Bca0idYA1MBNAkj56I9BaRx4CXgO5AOfAuZm6X7wGbReTCJqu0hDRLdh5nUt8UPFHuhSfXZpITbLB0V7bLSkKcfSugogR6n+u2kjPpcx4c2Qgn7f8XzvhtYEQkSkSuFJEPgR3A/Zipj38OpKrqVRj/zPVAJfDbAOq1hBj7coo4kFfMxL4d3JZyBp3bxNO3Y6L1wzTEni9BPNBrkttKziTNMXiZi93VYWkS/oyDSRWRX2Iiyd7ApNb/GLgC6K2qj6nqUTg1FfLrwNPAkMDLtoQKy3aZG3ioGRgwrZhVmTmUVVS5LSV02fMFdB8N8W3cVnIm3UdDTCJkLnJbiaUJ+NOC2QM8AMQCvwP6qepMVX1Ptc68DrlOeUuEsmz3cVJax9K/U+jFdUzu14GiskrW7c9zW0poUnICDqwNLf9LNZ4Y44fZYw1MOOOPgVkJfAvooao/UdU9DW2gqo+rqk1HE6GoKst2HWd8nw6upoepiwl9OiACS203mXeylprZK0PN/1JN76mQvQ0KjritxNJI/BkHM1FV/1Vj+uImIyLxIrJSRNY5k4o94qVMnIj8R0R2isgKEUkL1P4tTSPzeBGHT5QwsU/odY8BtEuIZUi3Niyxjn7v7PkSPHHQM0SHsJ3yw9hWTLjijw9mt4j8vwbK3CUiu/3YfylwoaqOAEYCM0RkQq0ytwG5qtoP+APwGz/qtwSRUPa/VDOpbwpf7c2luMym7z+LPV9A6niIiXdbiXe6joDYJGtgwhh/uq/SgIYmimgH9PK1QicYoND5GuO8avtzrgBedD6/AUyTUOyPaYEs232cTklx9HExPX9DTOzbgfJKZU1WrttSQouTx00YcKh2j4FJ399rkvXDhDGB9o8kAWX+bCAiHhHJwIydWaCqK2oV6Y6JXENVK4B8IHQfmVsI1f6XiX1D0/9STXqv9kQJrNxj/TBnUJ2GpdcUd3U0RO+pkLMLThx0W4mlEdQ7cbqIpNZa1M7LMgAPkApcDfjTRYaqVgIjRaQd8LaIDFXVjf7U4WidA8wBSE31JtESSHYdKyS7sDRk/S/VJMXHMLR7W5bvyXFbSmiRtQSi4004cCiTNtW871kEI77hrhaL3zTUgsnEhCdXR4zdU+N7zddOYCHQF3imMUJUNQ/4DJhRa9UBoCeAiEQDbYGzHkdV9WlVTVfV9I4dQyPpYiSzbLe5YYey/6WacWnJZOzLs9Mo1yRrCfQYC9Fxbiupny7DIL4tZH7pthJLI6i3BYNJAaOAADcD64EML+UqMTf9T1X1Y193LiIdgXJVzRORVpjBm7Wd+HMx4dHLgGuAhfWMu7E0Eyt2H6dr23hSkxPcltIg4/t04NnFe1i3L4/xId7iahZK8uHwBjj3J24raZgoD/SabEKqLWFHvQZGVW+p/iwiNwNvq+qjAdx/V+BFEfFgWlOvq+o8EXkUWK2qc4HngH+JyE4gB5OCxuIiqsrKPTkh73+pZmxae0RgxZ4ca2AA9q4ArQq99DB10WsSbJsPBYchqYvbaix+0FAL5hTBGDCpquuBUV6WP1jjcwlwbaD3bWk8e3OKOFpQyti08JhBu11CLAM6J7HS+mEMWYtNOvweY91W4hvVhjBrKQy9yl0tFr+wo+wtfrPCuVGP7x0eBgaM1jVZuZRX2rxkZC01zv3Y0O/eBKDLCJOXzHaThR11tmBE5HmM/+VnqnrE+e4Lqqq3BUSdJSRZuSeH5MRY+oVg/rG6GN+nAy8uy2LDgXxGpzY0nCuCKTtppkiedLfbSnzHEw09x9kZLsOQ+rrIbsEYmN8AR5zvvqCY0feWCGVVZg7pvdqHhf+lmuruvBW7c1q2gdm3EqoqjOM8nOg1GT77FRTnQqsW/P+FGfV1kfUG+nB6XEtvH199giXW4j6H80vIOl7EuDDqHgPomBRH346JdsBl1lKQKJMiJpzoNRFQE6BgCRvqbMGoalZ93y0tk5WZxv8SbgYGYFzvDsxbd5DKKg2p2TeblawlJsdXXFKz7K60tJScnBwKCgqorGzCOCRNhun/hZNJsGVL4ARGMB6Ph6SkJJKTk4mLc2e8k89RZBYLwKo9OSTGehjcNcQmqPKB8b2TeXXlXrYePsGQbm3dltP8VJTCgTUw9vZm2V1paSl79+6lffv2pKWlERMT07Ru1exoUIWOAwInMkJRVcrLyzlx4gR79+4lNTXVFSPjTzblUSLyPRFpW2NZooi8KCJ5InJQRO4JjkxLqLByTw6je7Un2hN+AYjpaabvflVLDVc+mAEVJWYir2YgJyeH9u3bk5KSQmxsbNN9drGtobwYqmxGhoYQEWJjY0lJSaF9+/bk5Lhzzvtzl/gf4AFVza+x7NfATU49HYDfi8glAdRnCSHyisrYdqQgrMKTa9KjfQLd2sazqqVmVq6Owkqd2Cy7KygooE2bALZ0Y1sDCuVFgauzBdCmTRsKCgpc2bc/BiYdkysMABGJwaRwWQl0wjj4s4Ewin+0+MOqTHNjDpcBlt5IT0tmdWYOLTLb0N5l0KE/JKY0y+4qKyuJiYkJXIWxzrQQpYX1l7OcQUxMTNP8X03AHwPTCdhf43s6Jj3/P1S1RFUPAu8CwwOozxJCrM7MIdYTxYie7dyW0mjGprXnyIlS9ucWuy2leamqgr3Lm617rJqAhrJHeSC6FZRZA+MPbg4n8MfAKGcGBUxxln1RY9kxwKYyjlBWZeYwrEdb4mM8bktpNGOd7r0WlzYmexuU5IVP/rG6iGttusjUZmQIB/wxMHuBmo8/VwD7VbXm/C/dgBbawR3ZlJRXsuFA/ilHebhyTqckkuKjWZ3VwgxMdZqVZm7BBJzYRGNcyltYCzRM8cfAvA5MEpE3RORlYCJmCuOaDAJ2BUqcJXRYty+P8kplbK/w9b8AREUJ6b3an/IntRj2LofWnaF9b7eVNI1qP0zZSXd1WHzCHwPzB8ycLFcB3wTWAadS94tIb2AsZ3aZWSKE1U7k1Zhe4d2CAdNNtvNoITkn/ZrdO7zZu9xEj4VReh+veGLNK8L8MAcOHOCuu+6if//+xMfH07FjRy688EJWrAjvzAU+GxhVLVTVyRgn/nAgvVbIsmKMz98CK9ESCqzKzKF/p9a0T4x1W0qTqY6CW53ZQrrJ8vdD/t5mC08OOrGtTQsmQiIBs7KyGDVqFAcOHOCFF15g69atvPPOO6SnpxMbG97Xm98j+VV1Yx3LMzFTLFsijMoqZU1WLpcN7+a2lIAwrHtbYj1RrM7K5ZIhLWACq73LzXu4+1+qiU2E4hyoLIXoeLfV+MWJEyf4+c9/zty5czl48CDl5eVERUXRqVMn3nzzTTweE0CTlpbG5MlhlpDUC66mihGRnphpmTtjWkBPq+qfapU5HxP+vMdZ9FaAZ9W0NMD2IwUUlFQwNswd/NXEx3gY0bNty4kk27vMPPV3Huq2ksBQ0w8TZgbmxhtvZN68ecycOZPZs2cTHR3Nl19+ybp168jMzKRv375uSwwofhkYEekP3AOMA9oD3uJVVVV9/ZUqgB+q6loRSQLWiMgCVd1cq9wiVb3MH62WwFHdlRTOAyxrk56WzLOLdlNcVkmr2PANu/aJvcvNfCqeCEk9GB0P4jEGJiF8psDeunUr8+bNY/r06bz//vunlmdkZHDllVfSv39/Ro4cyYUXXsjs2bMZOXKke2IDhD+5yCYCGcD3gJFAPCBeXv74dQ6p6lrncwGwBeju6/aW5mFVZi6d28TRo30rt6UEjPRe7SmvVNbtz3NbSnApzoMjm6BnhHSPgQlUiE0MuxH9CxcuBODqq68+Y/nIkSPZuXMnX3zxBZdddhnz589nzJgxvPjii27IDCj+RJH9GogD7gQSVLWnqvb29mqMEBFJA0YB3sImJorIOhH5QESGNKZ+S+NZnZlDelpyWE0w1hDV0XBrIj0v2f7VgEaO/6Wa2NbGB1NZ7raSBnnzzTcREe666y4A5syZg4ggImxxph7weDxMnTqVRx99lA0bNtCnTx9efvllN2UHBH/azGOBN1T16UCLEJHWwJvAvap6otbqtUAvVS0UkZnAO0B/L3XMAeYApKamBlpii+VAXjEH80u4IwLCk2vSLiGW/p1asyrSI8n2LjPdST3S3VYSWGr6YVq1c1VKQ3Tt2pWHHnqIp556itzcXB544AHApHA555xzziqvqpSUlNCxY/gnRfHHwJRhRvMHFCdp5pvAK6r6Vu31NQ2Oqs4XkadEJEVVs2uVexp4GiA9PT0y4hdDgEj0v1STnpbMvPUHqapSoiJ1ArJ9K6Dr8NM35EghNgGQsDAwkyZNYvz48TzxxBMMGjSIhx9++NS62bNnM2jQIKZNm0bXrl3JzMzkiSeeID8/n/vvv9890QHCny6ypZgurIAhps/lOWCLqv6+jjJdnHKIyDiM5hY+723zsTozl9Zx0Qzs0jwzIDYn6b3aU1BSwfaj7qQyDzoVZaaLLJL8L9VIlDEyYTLgcvPmzRQXFzN69Ogzlo8ZM4b58+dz+eWXM2DAAG6//Xa6d+9ORkYGw4eHf95gf1owPwOWishNqvqvAO1/MmY+mQ0iklFjP6kAqvp34BrguyJSARQD12uLzLXuDqsycxiV2i4sJxhriOpW2arMXAZ2Cb8ZOhvk8HqoKA5J/8sj721i88HaveF+Uu2DiT2OiS8KLIO7teGhywPj8l27di3AWQbmvvvu47777gvIPkIRfwzMFcBC4AURuR1YA+R5Kaeq+ktfKlTVxTRwZqjqX4C/+KHTEiDyi8vZdqSAS4d2dVtKUOiZ3IpOSXGsyczhpgm93JYTeCJtgGVtxAOUm+SXEtqh5tUGZtSogHYChTz+GJiHa3ye6ry8oYBPBsYS2ny1NxdVwj6Dcl2ICOlpEZz4cu8yaJ8GSaGXrSAgLYPKCjiyAZK6huQx1mTt2rWIiNexLbm5uQwcOJClS5eeGmh5//33s2bNGhYsWHBW+WuvvZYJEybwwx/+MNiym4w/BuaCoKmwhCSrM3PxRAkjw3iCsYZI75XM/A2HOZRfTNe2kTPOB1Xj4O93kdtKgocn2gy6DPHMyqrKunXr6N+/P0lJZ/syH3vsMWbOnHnGKP6MjIw6B1o++OCDnHfeedx+++20bds2WLIDgs8GRlVtluQWxuqsHIZ0a0NiXISMAPdCdetsdWYul4+IIAOTsxtOHoOe491WElxiE81gUtWQzRS9fft2CgoKmDlz5lnrioqKePbZZ3nvvffOWJ6RkcHNN9/stb5hw4adGidTPbYmVIk8z60lIJRVVJGxLy8i0vPXx+CubUiI9UReZuVI979UE5sIWgkVJW4rqZO6HPwA8+fPR0TOSGx5+PBhjhw5cqoFc/LkSa6//npGjx5NZmYmALNmzeLVV18Nuvam4reBEZHhIvK4iLwrIp/UWJ4mIteJSGTfkVoImw7mU1JeFZHjX2oS7YliVGq7U/PdRAx7l0Gr9pAywG0lwSW2tXkP4XDl+gzMokWLGDNmzBlZMjIyMmjVqhUDBgxg27ZtjBs3jujoaJYsWUJaWhoA48aNY+XKlRQXh/bMnn4ZGBF5FDOy/ifA5Zzpl4kCXgVmB0ydxTWqU6ikR3gLBowfZsuhExSUhH7aEZ/Zu9yMf4mK8E4KTyxERYe0H+a3v/0tqspFF53tD8vKyqJbtzOnwcjIyGDYsGG88847TJo0iTvuuIOXX36ZVq1Od+F269aN8vJyDh48GHT9TcGfZJfXAz8HFmCSXf665npV3Q2sBmYFUJ/FJVZl5pCanECnNuGVDr0xjE1Lpkrhq715bksJDCez4fiOyO8eAyfxZeuQNjD1UVxcTHz8mddYRkYGO3bs4NZbb+Wtt97i3nvvPWu7amMTSS2Yu4GdwBWquh6TOqY2W/CSJ8wSXqiaCcZaQusFYGRqOzxREjl5yfYuM++RMoNlQ8QmQmWZyVwQZqSkpJCbe2b3bEZGBldddRXl5eXk5Hg/J6uXh3q+Mn8MzDDgI1Wt7188iJk8zBLG7Mk+SXZhGWN7R7b/pZrWcdEM7tomggzMcvDEQbeRbitpHsLAD1MXo0aNYvPm09NfFRUVsWPHDr7zne/wzDPPcNNNN53y4dRk48aNdO/enc6dQ/t264+BEaCqgTKdgdAN57D4xGpn4GGkzGDpC+lp7cnYl0dZRUOneBiwdxl0HwPRcW4raR5iWpncZGHYTTZ9+nS2bNnC8eMmveL69esREYYOHcqNN97Ifffdx+WXX86BAwfO2G7RokVMnz7dDcl+4Y+B2QFMqmuliEQBU4BNTRVlcZeVmTm0T4ihb8fWbktpNsalJVNSXsWmg/luS2kaZSfh0Dro1UK6x8D4YWISw9LADBs2jHHjxvHaa68Bpnusf//+p3wsjz76KJMnT2bWrFkUFRUBUFJSwttvv80dd9zhmm5f8cfAvA6MFpG68hP8DOgH/LvJqiyuEokTjDXEmBoDLsOaA2ugqqLl+F+qiUs0iT2rKtxW4jcPPfQQTz75JJWVldx5552nJiEDk87o9ddfZ82aNSQkJADw3HPPMX78eCZMCP0gDn8MzB+BdcATIrICuBRARP7P+f4IsBxnThZLeHK0oITM40UtqnsMoFNSPGkdEsLfD7N3OSDQY6zbSpqXU36Y8GvFzJgxg7vuuov9+/f7VD4mJoY///nPQVYVGPxJFVMsIhcAfwJuBKrTl/4A45t5Gfi+qobfI4TlFKf9Ly3DwV+T9LRkFm49iqqGb+tt7zLoPCTkJ+EKODE1JiCLD+38XN64++67fS47Z86cICoJLH6NwlLVfFW9BePMvxQzqPJyoKuqfktVI3TmppbDyj05xMdEMaRb+F2kTWVsWntyTpaxOzv8noIBk11438qWMf6lNlEe4+wPw0iySKZRWQxVNQf4KMBaLCHA6qwcRvVsT2x0hI8A90J69QRke3LCM8DhyEZzg43EGSx9Iba1SfBZVRX5GQzCBH9TxbQWkfNE5BoRuVpEzhWRRk/2LSI9ReQzEdksIptE5B4vZUREnhSRnSKyXkTOTuhjCQgFJeVsPniixflfqumTkkiHxFhWhqsfpnqAZUuKIKtJbCKgUF7kthKLg08tGBE5B3gcuIzTvpdqKkRkLvBTVd3p5/4rgB+q6loRSQLWiMgCVd1co8ylmOwA/YHxwN+cd0uA+WpvHlVKixlgWRsRYVzvZFbuCVMDk7UE2vWCtj3cVuIONQdcxoVhCzQCabAFIyJjMdFhX8cYpAPASmCV8zkGuBpY7m/rQlUPqepa53MBJtVM91rFrgBeUsNyoJ2IROYcvi6zKjOHKIFRqS2zBQMmuGF/bjEH80I7x9NZqELWMuhV51C1yCdMJiBrSdRrYEQkBhMd1g54CeinqqmqOlFVJ6hqKqZl8TKQDLwsIo3y64hIGjAKWFFrVXdgX43v+znbCFkCwMo9OQzu1obWETzBWEOMc1pvYReunL0DirJbtoEB001WdtIYXIvrNNSCuQJjQJ5U1VucjMlnoKq7VPVm4C/AAExUmV+ISGvgTeBeVT3h7/ZOHXNEZLWIrD527FhjqmjRlFZUkrEvj3FpHdyW4iqDurYhKS6aFeHWTZa1xLz3mlx/uUgntrWZgKw8zFqgEUpDBmYWUAj8woe6HgCKMF1pPuO0kt4EXlHVt7wUOQD0rPG9h7PsDFT1aVVNV9X0UM8wGoqs359PaUUV4/u0TP9LNZ4oYUxae1aFm4HZuwwSO0FyH7eVuEsYJ76MRBoyMCOBRb6Mb3HKfOls4xNiRrM9B2xR1d/XUWwucLMTTTYByFfVQ77uw+IbK3abZHstcYBlbcb1TmbH0UKOF5a6LcV3spaa7rFwHSAaKKJjzSRk1sCEBA0ZmG7ANj/q24Z//pHJwE3AhSKS4bxmisidInKnU2Y+sBszF80zwPf8qN/iIyv25DCgcxLJibFuS3Gd8af8MGGSlyxvL+Tvs91j1VRPQGb9MK7TkDe3DeCPT+QEkORrYVVdjJkGoL4yCtzlhwaLn5RXVrEmK5drxrTQ8NZaDOvejrjoKFbuyWHG0C5uy2mYrKXmvaWOf6lNbGsozoGKEjO63+IaDbVgoml4DpiaKI3MDmBxj00HT1BUVnkqgqqlExsdxajUduETSZa11OTf6jTYbSWhQZz1w4QKvozkbyciqb68MOHMljCj2v9iDcxpxvXuwKaD+RSUlLstpWGylpr0/FG1x0C3UDyxEBUDpaE/Hubjjz9GROp9vfTSS27LbDS+tDbucV6WCGXFnhz6pCTSKSnebSkhw/jeyTypsDorlwsGdHJbTt0UHIHjO2DUbLeVhA4ijh+m0PhhQjjwYerUqRw6dDpmady4cVx33XX86Ec/OrUsOTl8H/waasHsbeTLEiZUVimrMnNafHhybUantifGIyx3WnchS9Zi85421V0doUZcIlSVQ2VoRQKeOHGCu+++m7S0NGJjY0lISOCFF16gS5cutGrViv379zN58mS6dOly6hUbG76BN/W2YFQ1rZl0WFxiy6ETFJRU2O6xWrSK9TCyZzuW7wpxA7NnEcQmQdcRbisJLarHw5QWmvQxIcKNN97IvHnzmDlzJrNnzyY6OppZs2YBsHbtWlSVMWPGuKwycFiHfAunOrHj+N4tewS/Nyb06cBfP9tJQUk5SfExbsvxTuZiEz3msZfyGUTHQ1S0CVdOTHFbDQBbt25l3rx5TJ8+nffff/+s9WvWrCElJYXU1FQX1AUHO2lCC2f57uP0aN+Kbu1sOGdtJvbpQJWGcF6yE4eM/8V2j52NiMlLVloQMuNhFi5cCMDVV1/tdf3atWsZNWpUc0oKOtbAtGAqq5Tlu48zqa9tvXhjdK/2xHqiWL47RA1Mdf6xtCnu6ghV4pIcP0yZqzLefPNNRIS77jLD+ebMmXMqQmzLli2nyq1duzaiusfAdpG1aLYcOsGJkgom9Q2NLoRQIz7Gw8jUdiwLVT/Mni8hrq31v9RFrDPmu7QAouNck9G1a1ceeughnnrqKXJzc3nggQcAM//QOeecA0BhYSHbt29n9OjImk/RGpgWzNJd2QBMtC2YOpnYpwN/XriD/OJy2rYKMT9M5mKTf8yOf/FOdJzxw5QWuuqHmTRpEuPHj+eJJ55g0KBBPPzww2eV+eqrr1DViDMwtousBbNs13H6dkykc5vQibIJNSZU+2FCLbvyiYOQs8t2j9WHiOkmK3PfD7N582aKi4vrNCBr166lbdu29OkTWdmwbQumhVJeWcXKPTlcOdrO3VYfo1LbERsdxfLdx7locGe35Zwm0xn/0jtMHfwf3A+HNwR/P1XlTk6yRBA/n6e7DINLHw+IjLVr1wLUaWDuuece7rkn8saz2xZMC2X9/nxOllVa/0sDxMd4GJ3ajmWhNuByz5cm/1jnoW4rCW3E6T7UCldlVBuYSIsSawjbgmmhVI9Qn9DH+l8aYmKfFP746XbyispolxAio6ozF5n0/OHqfwlQy6BBVOHoZpNV2cXJ2NauXYuIMHLkyLPW5ebmMnDgQJYuXUrfvn0BuP/++1mzZg0LFiw4q/y1117LhAkT+OEPfxhs2U0mYC0YEekiIs+LyHOBqtMSPJbuymZgFzv/iy9M7tcBVUInmixnD+RmQp/z3VYS+lTnJSstdM0Po6qsW7eO/v37k5R09mwmjz32GDNnzjxlXAAyMjK8GiOABx98kF/96lfk5+cHS3LACGQXWVvgFudlCWFKKypZnZlru8d8ZETPdrSOi2bRzmy3pRh2f27erYHxjbgk0EooL3Zl99u3b6egoMBr91hRURHPPvsst9122xnLMzIy6uxOGzZsGH369OHll18Oit5AEkgDcwj4NnCrrxs4LZ6jIrKxjvXni0h+jdkuHwyU2JbMV3vzKK2osgMsfSTGE8WEPsksCSUDk9QNUs5xW0l4EOvu/DD1Ofjnz5+PiDB58unZSA8fPsyRI0dOtWBOnjzJ9ddfz+jRo8nMzARg1qxZvPrqq0HX3lQCZmBU9YSqvqiqL/qx2QvAjAbKLFLVkc7r0cYrtFSzZGc2nihhnM2g7DOT+6WQdbyIfTlF7gqpqoQ9X5jWSwinoQ8pomPBE2cGXLpAfQZm0aJFjBkzBqnxX2ZkZNCqVSsGDBjAtm3bGDduHNHR0SxZsoS0tDTApPVfuXIlxcXutMp8xdUoMlX9EgixAQaRz5c7shnZsx1tQjWBYwgytb/pTlzsdivm8HoozoW+F7irI9yIT3Lmh/Fngt7A8Nvf/hZV5aKLLjprXVZWFt26dTtjWUZGBsOGDeOdd95h0qRJ3HHHHbz88su0anU6X2C3bt0oLy/n4MGDQdffFBplYESkp4jMEpGbnPeegRZWg4kisk5EPhCRIUHcT4sgr6iM9fvzTt0wLb7Rt2NrOreJY/EOlw3Mrs/Me+/z3NURbsS1McalLLRmuSwuLiY+/syBzhkZGezYsYNbb72Vt956i3vvvfes7aqNTUS1YESkv4gsADKBtzFdXG8DmSKyQEQC3Sm8FuilqiOAPwPv1KNtjoisFpHVx44dC7CMyGHxzmxUYWr/jm5LCStEhCn9OrJkVzZVVS6OCt/9OXQaAkkhNOgzHIhtDQiUnnBbyRmkpKSQm5t7xrKMjAyuuuoqysvLycnx3sFTvbxjx9C+jn02MCLSD1gKTAN2Ay8BTzjvu53li51yAcHx6xQ6n+cDMSLi9dFbVZ9W1XRVTQ/1H91NFm3Ppk18NCN6tHVbStgxpX8H8orK2XTQpZtUeTHsXW6jxxpDlMek7y9xxw9TF6NGjWLz5s2nvhcVFbFjxw6+853v8Mwzz3DTTTed8uHUZOPGjXTv3p3OnUP7QcOfFsyvgQ7APcAAVf22qv5UVb8NDADuA1KAxwIlzhlbI87ncY7eEBmMEH6oKot2HGNyvxSiPTaJg79M7ueyH2bvMjMFsPW/NI64JKgohspyt5WcYvr06WzZsoXjx81tbf369YgIQ4cO5cYbb+S+++7j8ssv58CBA2dst2jRIqZPn+6GZL/w5y4zDZivqn9WPdNTpqpVqvon4EPgbE9WHYjIq8AyYICI7BeR20TkThG50ylyDbBRRNYBTwLXq4bI7EFhyK5jJzmYX2K7xxpJp6R4BnZJYvFOl7pgd30GUTEmg7LFf+JqpO8PEYYNG8a4ceN47bXXANM91r9//1M+lkcffZTJkycza9YsiopMBGNJSQlvv/02d9xxh2u6fcUfAxMLZDRQ5ivA59AkVb1BVbuqaoyq9lDV51T176r6d2f9X1R1iKqOUNUJqrrUD72WWizaYW6M1sHfeKb0S2HVnlyKylzIbbVrIaROMF09Fv+JSTC5yULIwAA89NBDPPnkk1RWVnLnnXeeMQmZiPD666+zZs0aEhISAHjuuecYP348EyZMcEuyz/hjYNYBDflX+gHrGy/HEkwW7cimd0oiPZMT3JYStlwwsBNllVUs3dnMPbX5B+DIRuh/cfPuN5KoTt9fesL19P01mTFjBnfddRf79+/3qXxMTAx//vOfg6wqMPhjYB4DrhKRS72tFJGvAVcCvwqEMEtgKa2oZNmu47b10kTS09qTGOvhs21Hm3fHO52kh/0vad79RhpxbaCqwqTwDyHuvvtuevXq5VPZOXPmMGDAgCArCgx1ZlMWkZu9LP4AmCcinwJfAkeAzsB5wIXAexhHvyXEWJOZS3F5pfW/NJG4aA+T+6Xw+bZjqOoZI7CDyo4F0LYndBzYPPuLVKr9MCUnTIZlS1CpL13/C0DtdmT11XQR3p35s4DLMaHLlhDi061HiY2OYnI/m3+sqVwwsBMfbz7CjqOFnNP57Oy4Aaei1Ix/GX6dTQ/TVKJjIbqV6SazY4mCTn0G5tvNpsISdBZuPcqkvh1IiLVTADWV8weYVuBnW482j4HZu8ykObHdY4Ehvg0UHoHKCvDY6yGY1Pnr+pm00hLC7D5WyJ7sk9w6Oc1tKRFB17atGNglic+2HeU75/VteIOmsmMBeGKh97nB31dLIL6tMTClJyDBJnwNJna0XQtg4VbjkL5gYCeXlUQOFwzsxOrMXApKmmHQ3o4FkDbFhicHipgEiIoOubQxkYjfBkZEEkRktoj8TkSeE5HfO9/t2R+ifLrlKAO7JNGjvQ1PDhQXDOhERZUGf46Y3EzI3ha23WMhOS5axESTlYRWuHKwcPM/8DfZ5UwgC3gRkxrm28C9zvdMEbks0AItTSO/uJxVmTlcaFsvAWV0ajuS4qNPtQ6Dxo7wDU/2eDyUl4dOWpYziG9jZrkMsezKwaC8vByPx+PKvv1JdjkaeAtoB7yCmbnyUuf9FWf5GyIyJuAqLY1m0Y5jVFQp0wZZAxNIoj1RXDCgE59uOUplMLMrb50HHfpBh2bw9QSYpKQkTpwI0W6ouDaY7MqhP699Uzlx4gRJSc0QjOIFf1owD2DClqeq6s2q+oKqfuS83wxMcdb/LBhCLY1j4ZajtE+IYWTP9m5LiTguGdKZ4yfLWJ0ZpDnzinMhczEMDM+OgeTkZHJzc8nOzqasrCy0ustOZVcOUQPYRFSVsrIysrOzyc3NJTnZnWAGf2L0pgL/VdXl3laq6goReQMI/RSfLYSKyio+23aUCwZ0whNlx08EmvMHdCI2OoqPNh1hfJ8gjC/a/pEZdT7o8sDX3QzExcWRmppKTk4OmZmZVFZWui3pTEoLjBE/VmGc/hGGx+MhKSmJ1NRU4uLiXNHgz6/aFtjXQJm9QJvGy7EEkpWZOeQWlXPxYDugLBi0jotmSr8UPtp0mF9cNijwo/q3vAdJXaHb2XO5hwtxcXF07dqVrl27ui3lbHIz4U8XwyX/C5P+n9tqIhJ/usgOAuMaKJMOHGq8HEsg+XDjYVrFeDh/gPW/BIvpQzpzIK848JOQlRXBzk9h4Ncgyo4mCArt06DrCNg8120lEYs/Z+584EIRuV9EzghJEJEoEfkhJn3M/EAKtDSOqirlg42HOX9AR1rFuhNB0hK4aFBnogQ+3nQ4sBXvWmgmxwpT/0vYMGgW7F9pslVbAo4/BuaXwGFMtuSdIvKSiPxGRF4EdmCmTz4M/K+vFYrI8yJyVEQ21rFeRORJEdkpIuudSDaLD6zZm8uxglIuHRaCXRMRRIfWcaSnJfPRpiOBrXjrPDPiPG1KYOu1nMngr5v3Le+5KiNS8dnAqOphTKTYJ0AvYDbwY+AmoLezfIqq+tNF9gIwo571lwL9ndcc4G9+1N2imb/hELHRUXb8SzMwfUgXth0pIDM7QGMqKitg2wdwzgzw+Dx/n6UxpPSDTkNg87tuK4lI/OrcVdU9qjod6InJnHyT895TVaer6h4/6/sSqC/G8wrgJTUsB9qJiH0kb4CqKuXDjYc5t39HWsdFXnRMqHGJE0TxYaC6ybIWQ0me7R5rLgbPMglFCwLcCrX4NdByt4j8FUBVD6jqPFV9xXkPVgdmd86MXNvvLLPUw7r9eRzKL2HmsC5uS2kR9ExOYETPdry37mBgKtzwBsS2hn7eZsSwBJzBVwAKW203WaDxpwXTEQjZYa8iMkdEVovI6mPHjrktx1U+2HiYGI8wbZANT24uZo3oxqaDJ9h5tLBpFVWUwpa5pvUSa3PHNQsdB0LKObabLAj4Y2A2Ac2dr+IApjuumh7OsrNQ1adVNV1V0zt2bLmzNlZVKe+vP8Tkfim0bWX775uLy4d3RQTmNrUVs/MTKMmHYdcGRpilYURMKyZzMRQ281TYEY4/BuZJ4HIRGR4sMV6YC9zsRJNNAPL9DCJocazKzOFAXjFfH2l7EpuTTm3imdS3A3MzDjQtJcqG/0JCCvQ5L3DiLA0z7FrQKtM9aQkY/niA92MixZaIyD+AVZiw5LOuJsd53yAi8ipwPpAiIvuBh4AYp46/Y8bUzAR2AkXYWTYb5O2vDpAQ6+GSIbZ7rLm5YkR3fvLmetbvz2dEz3b+V1BaYKLHRs220WPNTccB0HUkrHsVJn7PbTURgz8G5nOMMRHgB3gxLDXwaWSfqt7QwHoF7vJRX4unpLyS99cfYsbQLnZqZBeYPrQLP39nI+9mHGycgdn6PlSU2O4xtxhxA3z4P3B0C3Qa5LaaiMCfu9Cj1G9ULC7zyZYjFJRWcPXoHm5LaZG0bRXD+QM68t76gzzwtUH+Jxjd8F9omwo9GsrIZAkKQ6+Gj34G616Dix9xW01E4LOBUdWHg6jDEgDeXnuALm3imRCMzL4Wn7hiZHc+3nyEZbuOM6V/iu8bFh6FXZ/B5Ltt7jG3aN3RhIavfx2mPWhS+luahE9nsoikisjVInKViPRseAtLc5NdWMoX249xxahuNjW/i0wb1Im2rWJ4bdVe/zbM+LeZYXFEvb3GlmAz4nooOAiZi9xWEhE0aGBE5P+A3cDrwH+BPSLy22ALs/jHe+sOUlGlXDXKdo+5SXyMhytHdefjTUfIOVnm20aqsPYlSJ1onM0W9xhwqZntct1rbiuJCOo1MCJyA8ahL8BWYJvz+QfOOksIoKr8Z9U+hnRrw4Au7kyNajnNDeNSKaus4q21+33bIHMx5OyC0d8KrjBLw8S0giFXmkGXxXluqwl7GmrB3A5UABep6hBVHYyZsbIKuC3Y4iy+sSYrl62HC5g9oZfbUizAgC5JjEptx6sr9/o2JmbtixDX1klZYnGd9FuhvMi2YgJAQwZmOPCuqn5WvUBVPwHeBUYGUZfFD15enkVSXDRXjOzmthSLww1jU9l17CSrs3LrL1iUYya8Gn6dTQ0TKnQbCd3HwOrnTPelpdE0ZGDaY7rGarMVaBdwNRa/OV5YyvwNh7l6TA879iWEuGxEV1rHRfPqygac/ev/A5WlMMZ2j4UUY2+H7O3W2d9EGjIwUUC5l+XlGF+MxWVeX72fssoqZk9IdVuKpQYJsdHMGtmN99cfIq+oDme/Kqx5AbqNhi7DmlWfpQGGXAnx7WDVc24rCWt8CVO2bcQQpbJKeWVFFhP6JNOvk3Xuhxo3TehFaUUV/66rFbNrIRzbap6WLaFFTCuTsmfrPCgI8HTYLQhfDMzDIlJZ8wU8CFB7ufOqCK5kSzVfbD/K/txibpqQ5rYUixcGdW3D1P4pvLAkk7KKqrMLLPsLtO4Mw65pfnGWhkm/FaoqYM2LbisJW3wxMOLnyw5Dbiae/nI3XdrE28SWIcztU/twtKD07DT+hzeaFsz470B0nDviLPXToa8Z2b/qGSgvdltNWFKvMVDVqMa8mkt8S2bt3lyW787h9qm9ifHYnzxUObd/CgM6J/Hsot1nhiwv+yvEJMAYmyA8pJlyH5w8Bl+97LaSsMTemcKUpz7bRbuEGG4YZ537oYyIcPvU3mw9XMCiHdlm4YlDJrHlqJsgIdldgZb66TXZJB9d8iRUeot3stSHNTBhyLbDBXyy5Qi3TEojMc6GJoc6s0Z2o1NSHM8s2m0WrPyHyTs24bvuCrM0jAhM/QHk74WNb7mtJuywBiYM+fsXu0iI9XDLpDS3pVh8IC7aw61TerNoRzYZ23bBymdg0CxI7u22NIsv9J8OnQbD4j9AlZdgDUuduG5gRGSGiGwTkZ0icr+X9beIyDERyXBeLTqmc19OEXPXHeSb41JplxDrthyLj9w8sRcprePYP/dXJg3JBT9zW5LFV6KijC/m2BbY/oHbasIKVw2MiHiAvwKXAoOBG0RksJei/1HVkc7r2WYVGWL87uNtREcJt0/t47YUix8kxEbz44mtuahwLkd7X2GzJocbQ66C5L7w6S+hqtJtNWGD2y2YccBOVd2tqmXAa4DN+FcHGw/k807GQW6f2psubePdlmPxk2tOvoZHlAfyLvctCaYldPBEw0UPmVZMxituqwkb3DYw3YF9Nb7vd5bV5moRWS8ib7TUCc9UlcfmbyE5MZbvnNfXbTkWf8nZgyfjX2SmXs2Cg/F8suWo24os/jJoFvQYC589BmUn3VYTFrhtYHzhPSBNVYcDCwCvw2pFZI6IrBaR1ceOHWtWgc3B59uPsXTXce6+sB9t4mPclmPxl08fgaho0q56iN4piTz+wRbvo/stoYsIXPxLKDgEy59yW01Y4LaBOQDUbJH0cJadQlWPq2qp8/VZYIy3ilT1aVVNV9X0jh07BkWsW1RUVvH4/K2kdUjgm+PtnC9hx85PYdPbMOUHxLTrzs+/Nohdx07y3OI9biuz+EuviTDwMlj8Jyi0rdCGcNvArAL6i0hvEYkFrgfm1iwgIl1rfJ0FbGlGfSHB80v2sO1IAfdfOpDYaLf/MotflJfA/B8ZB/HkewCYNqgzlwzuzJOf7mB/bpHLAi1+c9HDUFECH/7UbSUhj6t3K1WtAL4PfIQxHK+r6iYReVREZjnF7haRTSKyDrgbuMUdte6Qdfwkv1+wnYsGdWb6kC5uy7H4y9InIWc3zPwtxJwOzHjwchMs+eh7m91SZmksKf3h3B/Bxjdg+0duqwlpJBKjWdLT03X16tVuy2gyqsqNz65gw/58FvzgPBs5Fm7k7IanJsKAS+HaF85a/bfPd/GbD7fy7M3pXDTYJiwNKyrK4B/nQukJ+N5yiG/jtqKAICJrVDU9UPXZ/pYQ5vXV+1i66zj3zxxojUu4UVkOb80BTxxMf8xrkdum9GZA5yTuf2sD2YWlXstYQpToWLjiL3DioAngsHjFGpgQJTP7JP87bwvjeidzw1ib0DLs+Pxx2L8KLv8DtOnmtUhsdBR/umEkJ0rK+fF/19mxMeFGj3STT27Vs7BjgdtqQhJrYEKQkvJKvvvKWqKihN9fN4KoKDs7dVixZxEs+h2MnA1Dr6636MAubfj51wbx2bZj/HNJZvPoswSOaQ9C56Hw1h2Qt6/h8i0Ma2BCkAff3ciWQyf44zdG0qN9gttyLP5QeMx0jXXoC5f+xqdNbprQi4sGdebxD7ayYX9+kAVaAkpMK7juJZM+5r/fggrb1VkTa2BCjP+s2svrq/fz/Qv6ccHATm7LsfhDeTG8ej0U58LVz0Fca582ExGeuGY4HZPiuO3FVRzMs7MnhhUd+sIVf4UDa+Ajm8S0JtbAhBCfbT3KA29vZEq/FO67+By35Vj8oarKdJMcWANXPwPdRvq1eXJiLM/fMpbiskq+/c9VnCixk1uFFYNnwaS7jT9m8R/cVhMyWAMTIqzKzOHOl9cwqGsb/jZ7NB7rdwkfVGHBL2DLeyZibNDljapmQJck/jZ7DLuOFXLXK2ttKplw46JHYOg18MnDsOYFt9WEBNbAhAAbD+Rz6wur6N6uFS98eyxJNtdY+KAKH/8clv0Fxn2nybNUTumfwmNXDWPRjmzm/Gs1JeU2NXzYEBUFX/8b9LsY5t1nZ8DEGhjXWbozm+ufXk5SXDT/un08HVrHuS3J4itVlTDv3tPGZcbjJiFiE7kuvSePXzWML7Yf41vPr6SwtKLpWi3NQ3Sscfr3GAdv3ma6zFow1sC4yLsZB/jWP1fSrV08b3x3Et3btXJbksVXyk6aG8iaF2DKD0zEWFTgLqfrx6Xyx2+MZHVWLt98ZjmH8q3jP2yITYCb3oL+l8D7P4RPHzUt3RaINTAuUF5ZxW8+3Mo9r2UwOrU9/71zEt2scQkfsnfCM9Ng0zum3/2ihwLScqnNFSO784/ZY9h5tJDLnlzMkp3ZAd+HJUjEJsI3XoHR3zJjol6/CYpy3FbV7FgD08xkZp/kmr8t5W+f7+KGcT156bZxtG1lfS5hgSqsfx2ePh8Kj5in1Cn3BnWXFw3uzNzvT6Z9Yiw3PbeCP32ywzr/wwVPNFz+JzOHzLYP4O9TIHOJ26qaFZvsspkoKa/k+SV7+MvCncR4onj8qmFcOqxrwxtaQoPju0x3x+7PzKyG1/wT2jXf5KonSyv42dsbeDfjIP07teaxq4YxNi252fZvaSIH1sCbt0NuJqTfChc8AAmh9/8FOtmlNTBBpqpK+XDTYX79wRb25RRz8eDOPDJriO0SCxcKj5qU+yuehug4kxok/VaI8rgi59MtR3jw3U0cyCtm1ohu3D2tH/06JbmixeInpYXGH7PqWTMI9/yfwphbTDaAEMEaGB8IBQNTUl7J218d4JlFu9l97CTndG7Ng5cNYUr/FFd1WXzk+C5zI1j9T6gshWHXmYmm2rjf6iwqq+AvC3fyzyWZlFRUctnwbtw2pTcjerRFguALsgSYo1vgw/th9+eQ2NFEII69LSRaNNbA+IBbBqaqSlmVmcM7GQeZv+EQ+cXlDO3ehjnn9mXm0C5Ee6zLK6QpyjETSGW8ApmLQDww/Bsw9YeQ0s9tdWdxvLCUZxfv4aWlmZwsq2RA5ySuG9uTS4d2sS3kUEfVnGNLnoSdC8y0DgNmmAeZ/heb1rILRJyBEZEZwJ8AD/Csqj5ea30c8BIwBjgOfENVM+urs7kMjKqyP7eYVZk5fLn9GIt3ZpNdWEarGA/Th3TmurE9mding32qDFUqSuHgV7B3Gez4xLxrJbTvDaNmw8hv1plqP5QoKCnnvXWH+M+qvaxzkmUO6tqGaQM7Ma53MqNS29nBu6HMkc2w9kXY8AYUZUNsa0ibCv2mQa/J0HFAs3XJRpSBEREPsB24GNgPrAJuUNXNNcp8DxiuqneKyPXAlar6jfrqDbSBqaxSjhWUciCviF1HT7LzWCHbjxSwfn8+OSfLAOiQGMvU/ilcMLATFw3qTGJcdMD2b2ki5SWQtxfysiB7BxzdZC7qI5tM9xdAp8Fm5slzLoXuYwI6pqU52XWskE82H+GTLUdYk5VLlUKUQP9OSQzoYl79OrUmNTmBnskJtLbnaehQWW66zbZ9ALs+NQEBYAxO15HQeTCknGNe7XtBUjczsDOARJqBmQg8rKrTne8/BVDVX9co85FTZpmIRAOHgY5aj/ARI0fp/E8+RauUiiqlsqqKiiqlvALKKqsor6yirKKKkopKSsorKS6r5GRpBSdLKzlRUs6JkgryTpZx/GQp2YVlHCsspbzy9O5io6Po3SGBId3aMrxHW0b0bMfAzkktb94Wr3+B1rFea3yv/uy8q4JW1XpVQlWFSSJZVW4uvqpyM1VtZZlpfZQXQUUJlBVCaYFxopbkmWzGRTkmlLjgMBTXGn+QkGIu1i7DIXUC9BwPrSMvc3VBSTkZ+/JYnZnLhgP5bDtcwIFamZqT4qLp2CaOTklxJCfG0rZVLG1bxZAUH03ruGgS46KJj4miVYyHuGgPsdFRxEZHER0lxHiiiPYI0VFClAieKPMSgSgxywQzREjELK++QsRZx6nvNT5z9nXUEjsBJHcPsn8lUQfXEnVwLZK9DSkrPLVeEWjdBU3siCZ2hIQOaHw7iG+DxrWB2NZobCJEx596aXQsRMWCJ9a0iqKiISoajfKARNEqpVdADYzbjy/dgZqz9OwHxtdVRlUrRCQf6ADUOeos5uh6uv+ld+BUxjivmuQ7ry2B242liUgUxLeFVsnGYdq+tzEgSV2hfRq06wXJfaB1R7eVNgtJ8TFM7d+Rqf1PH++JknKysovYm1PEvtwiDueXcKyglKMFJWw/UkheURl5ReVUVEWebzY8aQtc4LyULuTQJ+oQ3SWbHpJNl7wcUvLzSZE9JLOetnKSNlLksubTuG1gAoaIzAHmAPTtlsy6gd9HEKKiTj9NecR8j46KwhNlnryiPUJsdBQxHg+xHrFZjP3Gy+91xuOm1FouZ34WMc50EWMgJMp8joo2y6ufsjwxEBVjugQ8seaJLKaVeY9NhLgkiElomY+6ftAmPoZhPdoyrEfbOsuoKqUVVRSWVlBUWklJRSVFZZWUVZiWf1llJeWVSkWlUlFVRUWlUqlKVZVSpVClSpUq6nxWNe3a6k4H811r7K/Gvr3qCdDBRyA5zmt7jWWilURXFhNTWUxs5Uk8VWVEV5bgqSolSivwVJXj0XJEK4nSCqK0EtFKRKuAnwRUn9sG5gBQc7RaD2eZtzL7nS6ythhn/xmo6tPA02B8MCOufyQogi2WSEdEiI/xEB/jAd/mTLNECjcG1sC47clcBfQXkd4iEgtcD8ytVWYu8C3n8zXAwvr8LxaLxWIJDVxtwTg+le8DH2HClJ9X1U0i8iiwWlXnAs8B/xKRnZjW4PXuKbZYLBaLr7jdRYaqzgfm11r2YI3PJcC1za3LYrFYLE3D7S4yi8VisUQo1sBYLBaLJShYA2OxWCyWoGANjMVisViCgjUwFovFYgkKrmdTDgYiUgBsc1tHEEmhnlQ5EYA9vvAlko8NIv/4BqhqwGawcz1MOUhsC2TCtlBDRFbb4wtfIvn4IvnYoGUcXyDrs11kFovFYgkK1sBYLBaLJShEqoF52m0BQcYeX3gTyccXyccG9vj8IiKd/BaLxWJxn0htwVgsFovFZSLWwIjIL0VkvYhkiMjHItLNbU2BRER+KyJbnWN8W0Taua0pkIjItSKySUSqRCQionZEZIaIbBORnSJyv9t6AomIPC8iR0Vko9tagoGI9BSRz0Rks3Ne3uO2pkAiIvEislJE1jnHF5AJtSK2i0xE2qjqCefz3cBgVb3TZVkBQ0QuwcyNUyEivwFQ1f9xWVbAEJFBQBXwD+BHqhrQ8MnmRkQ8mIkHL8ZMDb4KuEFVN7sqLECIyLlAIfCSqg51W0+gEZGuQFdVXSsiScAa4OsR9P8JkKiqhSISAywG7lHV5U2pN2JbMNXGxSER77Oxhi2q+rGqVjhfl2NmA40YVHWLqkbSYNlxwE5V3a2qZcBrwBUuawoYqvolZr6miERVD6nqWudzAbAF6O6uqsChhkLna4zzavI9M2INDICI/EpE9gE3Ag82VD6MuRX4wG0RlnrpDuyr8X0/EXSDakmISBowCljhspSAIiIeEckAjgILVLXJxxfWBkZEPhGRjV5eVwCo6gOq2hN4Bfi+u2r9p6Hjc8o8AFRgjjGs8OX4LJZQQkRaA28C99bqJQl7VLVSVUdiekPGiUiTuzrDOlWMql7kY9FXMLNmPhREOQGnoeMTkVuAy4BpGobOND/+v0jgANCzxvcezjJLmOD4Jt4EXlHVt9zWEyxUNU9EPgNmAE0K2gjrFkx9iEj/Gl+vALa6pSUYiMgM4CfALFUtcluPpUFWAf1FpLeIxALXA3Nd1mTxEccJ/hywRVV/77aeQCMiHasjUUWkFSYYpcn3zEiOInsTGICJRMoC7lTViHliFJGdQBxw3Fm0PMKi5K4E/gx0BPKADFWd7qqoJiIiM4E/Ah7geVX9lbuKAoeIvAqcj8k2fAR4SFWfc1VUABGRKcAiYAPmngLwM1Wd756qwCEiw4EXMedmFPC6qj7a5Hoj1cBYLBaLxV0itovMYrFYLO5iDYzFYrFYgoI1MBaLxWIJCtbAWCwWiyUoWANjsVgslqBgDYzFYrFYgoI1MBZLIxCRdiKSJyLHney6tddHicgbIqIi8qwbGi0Wt7EGxmJpBKqaBzwJJOM9z92TwNXAPOA7zafMYgkd7EBLi6WRiEh7IBMoB9Kq0507CUj/FzONwjSbysfSUrEtGIulkahqLiadTQfgLgAR+TbGuGwDLrPGxdKSsS0Yi6UJiEgHTCumGNNV9gpwDJioqlkuSrNYXMe2YCyWJqCqx4G/YJJy/gcoAi61xsVisQbGYgkE82p8vlFV19VVUETai8gREelba/njIrKgjm3+KyI/DJBWi6XZsAbGYmkCItKNM2cTHdzAJj8D5qvqrlrLRwIZdWzzKPCAiLRtjEaLxS2sgbFYGokzQdOHQC/gF5jusR+JSEId5ROA2zETV9VmJPCVt+1UdQOwG5jdZNEWSzNiDYzF0ghEJB54FxgGPKqq/ws8hfHFfK+OzWYCCiypVVcXoDNOC0ZEEkXkNRFZKyJpTrG5wA0BPgyLJahYA2Ox+ImIeIB/A+cCT6vqQ86qJzCtmB/X0YqZCqzRs0M3R2Ki0LaJyABgJVABTFbVTKfMSmCcM52txRIWWANjsfjPX4ErgXeo0VpR1WOYVkwnwNv01b2Ag16Wj8RMxft1YCnwjKrOVtXiGmUOAjFAtyart1iaCWtgLBY/EJFHMKlfFgE3qGplrSK/5XQrpnZroxVQ4qXakUB/4HngKlX9o5cy1cbGtmAsYYM1MBaLj4jIncCDwEZglqqeZSxU9SjwN6ALZ+cgywbae6l6JPAWpoWSXMfuq5cf81u4xeISdiS/xdJMiMiPgFtUdWiNZQlAATABOAf4B3Cuqq6tte1twCOq2qMZJVssTcK2YCyW5uMjYJCTXqaa4ZjIso2q+grwB+A9Eelea9upzvYWS9hgDYzF0kw441lWAtfXWDwS2FHDof8gJox5bnUkmhMSfSXwTPOptViaju0is1iaERGZAfwJGOwlQKCube4CrlDVS4IqzmIJMLYFY7E0I6r6ISbM2R9fSjnw/4KjyGIJHrYFY7FYLJagYFswFovFYgkK1sBYLBaLJShYA2OxWCyWoGANjMVisViCgjUwFovFYgkK1sBYLBaLJShYA2OxWCyWoGANjMVisViCwv8HRQQtHgv2bLoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def gaussian(x, mu, sig):\n",
    "    return 1/sig**2*np.exp(-np.power(x - mu, 2.) / (2 * np.power(sig, 2.)))\n",
    "\n",
    "x_values = np.linspace(-3, 3, 120)\n",
    "plt.plot(x_values, gaussian(x_values,-1, 0.5), label=r'$f^S_{(k)}$') \n",
    "plt.plot(x_values, gaussian(x_values,1, 0.5), label=r'$f_{(k)}^T$') \n",
    "plt.xlabel(\"$X_{(k)}$\",fontsize=fontsize)\n",
    "plt.ylabel(\"Prob. Density\", fontsize=fontsize)\n",
    "plt.legend(loc='best',prop={'size': fontsize})\n",
    "plt.title(\"Two Guassians with different means\",fontsize=fontsize)\n",
    "plt.xlim([-3, 3])\n",
    "plt.savefig(\"mean_var1.png\",dpi=300,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:32.881857Z",
     "start_time": "2022-03-24T18:00:32.112139Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def gaussian(x, mu, sig):\n",
    "    return 1/sig**2*np.exp(-np.power(x - mu, 2.) / (2 * np.power(sig, 2.)))\n",
    "\n",
    "x_values = np.linspace(-3, 3, 120)\n",
    "plt.plot(x_values, gaussian(x_values,0, 0.7), label=r'$f^S_{(k)}$') \n",
    "plt.plot(x_values, gaussian(x_values,0, 1), label=r'$f_{(k)}^T$') \n",
    "plt.xlabel(\"$X_{(k)}$\",fontsize=fontsize)\n",
    "plt.ylabel(\"Prob. Density\", fontsize=fontsize)\n",
    "plt.legend(loc='best',prop={'size': fontsize})\n",
    "plt.title(\"Two Guassians with different variance\", fontsize=fontsize)\n",
    "plt.xlim([-3, 3])\n",
    "plt.savefig(\"mean_var2.png\",dpi=300,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:33.570515Z",
     "start_time": "2022-03-24T18:00:33.562517Z"
    }
   },
   "outputs": [],
   "source": [
    "# scipy.stats.laplace.ppf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-03-24T18:00:35.136231Z",
     "start_time": "2022-03-24T18:00:34.677456Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "scale=0.7\n",
    "x_values = np.linspace(-3, 3, 120)\n",
    "plt.plot(x_values, gaussian(x_values,0, 1.5), label=r'$f^S_{(k)}$') \n",
    "plt.plot(x_values, laplace.pdf(x_values,loc=0,scale=scale), label=r'$f_{(k)}^T$') \n",
    "plt.xlabel(\"$X_{(k)}$\",fontsize=fontsize)\n",
    "plt.ylabel(\"Prob. Density\", fontsize=fontsize)\n",
    "plt.legend(loc='best',prop={'size': fontsize})\n",
    "plt.title(\"Guassian and Laplace density\", fontsize=fontsize)\n",
    "plt.xlim([-3, 3])\n",
    "plt.savefig(\"mean_var3.png\",dpi=300,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:Experis]",
   "language": "python",
   "name": "conda-env-Experis-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

